Fundamental Safety-Capability Trade-offs in Fine-tuning Large Language Models

Fine-tuning Large Language Models (LLMs) on some task-specific datasets has been a primary use of LLMs. However, it has been empirically observed that this approach to enhancing capability inevitably compromises safety, a phenomenon also known as the safety-capability trade-off in LLM fine-tuning. This paper presents a theoretical framework for understanding the interplay between safety and capability in two primary safety-aware LLM fine-tuning strategies, providing new insights into the effects of data similarity, context overlap, and alignment loss landscape. Our theoretical results characterize the fundamental limits of the safety-capability trade-off in LLM fine-tuning, which are also validated by numerical experiments.

==> plot/loss_constraint_alignment_figure1.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d


plt.rc('axes',labelsize=17)
plt.rc('xtick',labelsize=16)
plt.rc('ytick',labelsize=16)
plt.rc('legend',fontsize=17)

# llama2-7b-hf sft on o for 2 epochs to get llama2-o-fullparam, 
# the orca loss value at initial model llama2-o-fullparam
o = 0.163

# llama2-7b-hf sft on o for 2 epochs to get llama2-o-fullparam, 
# # then lora ft on dataset1, dataset2 for 3 epochs
# dataset 1 weight 0., 0.1,0.3,0.5,0.7,0.9 ,  eval data (true align) orca loss
o_agp = np.array([0.49057536203319746,0.46248990822602853,0.4536638297142465,0.4520661179196574,0.4475664103352912,0.4382267312036025])
o_ap = np.array([0.49057536203319746,0.4991174590952902,0.5068238918038747,0.5104434292542821,0.5072451343042689,0.4978696607000264])
o_op = np.array([0.49057536203319746,0.3401446864334652,0.29655539275975484,0.28687611150646875,0.2814145912570286,0.27710136398825896])
o_agp-=o
o_op -= o
o_ap-=o

def plot_curve_points(x,y , label, ls="-", color=None):

    x_new = np.linspace(x.min(), x.max(),500)

    f = interp1d(x, y, kind='linear')
    y_smooth=f(x_new)

    if color:
        plt.plot (x_new,y_smooth,label=label, linestyle=ls, color=color)
        plt.scatter(x,y,color=color)
    else:
        plt.plot (x_new,y_smooth,label=label, linestyle=ls)
        plt.scatter(x,y)
    
lambdas = np.array([0.,0.1,0.3,0.5,0.6,0.9])


fig = plt.figure(figsize=(7.86,5.3))
plot_curve_points(lambdas,o_agp,"alpaca(gpt4)")
plot_curve_points(lambdas,o_ap,"alpaca")
plot_curve_points(lambdas,o_op,"orca")
plt.legend()
plt.subplots_adjust(left=0.15, right=0.98, top = 0.95, bottom=0.12)
plt.ylabel('Alignment loss gap')
plt.xlabel('Lambda')
fig.savefig('alignment_bound_verify.pdf',dpi=fig.dpi,bbox_inches="tight")


==> plot/loss_constraint_tradeoff_figure2.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d


plt.rc('axes',labelsize=17)
plt.rc('xtick',labelsize=16)
plt.rc('ytick',labelsize=16)
plt.rc('legend',fontsize=17)

# llama2-7b-hf lora ft 3 epoch
h=1.4497917459494307
c=0.4151208838528022
a=0.9956831124551372
o=0.894678425561285
ag = 0.8892069263666869

# llama2-7b-hf lora ft on dataset 1 dataset 2 for 3 epoch
# dataset 1 weight 0.1 0.3 0.5 0.7 0.9 (true align loss, ft loss)
hc = np.array([[1.476448375631829,0.41761726334802807],[1.4625882323311061,0.41978951353188604],[1.4591541570179365,0.42343335105050356],[1.4577689325811864,0.4294766506318003],[1.4573666894135355,0.45015568571258335]])
hc[:,0] -= h
hc[:,1] -= c
ho = np.array([(1.509193108129759,0.9119872347380623),(1.4792256901542298,0.9158513932751138),(1.4663655643953997,0.9237806143515046),(1.4602494136709459,0.9407233516010833),(1.457604284117631,0.9794109915744377)])
ho[:,0] -= h
ho[:,1] -= o
ha = np.array([(1.5129106283342901,1.0029685211628645),(1.479437864461199,1.0037832770042594),(1.4674533516967616,1.0058507024623082),(1.4608876349247184,1.0112355125172272),(1.4576194462548642,1.028228115289658)])
ha[:,0] -= h
ha[:,1] -= a
oa = np.array([(1.0173606240192619,1.002680671736613),(0.9666553386949088,1.0062363546670425),(0.9393006333456677,1.0124220773368948),(0.922971082996524,1.0260805623434008),(0.9131795639270388,1.0648183252022032)])
oa[:,0] -= o
oa[:,1] -= a
oc = np.array([(0.9476602053216355,0.418286352012679),(0.9217200455337757,0.4218239564765245),(0.9152096470328461,0.42657585525661706),(0.9126028728003635,0.4339043974060565),(0.9113376216757965,0.4534572787994519)])
oc[:,0] -= o
oc[:,1] -= c
oh = np.flip(np.flip(ho,0),1)
oag = np.array([(0.9795426824427865,0.8988149658516049),(0.9436090713403081,0.9006487939462066),(0.9252029008794509,0.9054395797505975),\
                (0.9153851114495719,0.914319550421834),(0.9112880416356339,0.9331876234591007)])
oag[:,0]-=o
oag[:,1]-=ag

def plot_curve_points(xy_array:np.ndarray, label):
    y = xy_array[:,0]
    x = xy_array[:,1]
    x_new = np.linspace(x.min(), x.max(),500)

    f = interp1d(x, y, kind='linear')
    y_smooth=f(x_new)

    plt.plot (x_new,y_smooth,label=label)

    plt.scatter (x, y)
    
fig = plt.figure(figsize=(7.86,5.3))
plot_curve_points(oc,"orca-commitpackft")
plot_curve_points(oa,"orca-alpaca")
# plot_curve_points(oh,"orca-hh")
plot_curve_points(oag,"orca-alpaca(gpt4)")
plt.legend()
plt.subplots_adjust(left=0.15, right=0.98, top = 0.95, bottom=0.12)
plt.ylabel('Alignment loss gap')
plt.xlabel('Fine-tuning loss gap')
fig.savefig('fine_tuning_bound_verify.pdf',dpi=fig.dpi,bbox_inches="tight")

# fig = plt.figure(figsize=(7.86,5.3))
# plot_curve_points(hc[1:],"hh-commitpackft")
# plot_curve_points(ho[1:],"hh-orca")
# plot_curve_points(ha[1:],"hh-alpaca")
# plt.legend()
# plt.subplots_adjust(left=0.15, right=0.98, top = 0.95, bottom=0.12)
# plt.ylabel('Alignment loss gap')
# plt.xlabel('Fine-tuning loss gap')
# fig.savefig('fine_tuning_bound_verify.pdf',dpi=fig.dpi,bbox_inches="tight")




==> plot/param_constraint_alignment_figure3.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d


plt.rc('axes',labelsize=17)
plt.rc('xtick',labelsize=16)
plt.rc('ytick',labelsize=16)
plt.rc('legend',fontsize=17)

# llama2-7b-hf sft on o for 2 epochs to get llama2-o-fullparam, 
# also the orca loss value at initial model llama2-o-fullparam
o = 0.163

# llama2-7b-hf sft on o for 2 epochs to get llama2-o-fullparam, 
# # then lora ft with l2 weights 0., 0.1,0.3,0.5,0.7,0.9 ,  orca (true align) loss
o_l2p = np.array([0.46067264399628083,0.45045007458408426,0.4271096080447526,0.39937242931785466,\
                  0.36193599586105685,0.3018129773632679])
o_l2c = np.array([0.3374697019575762,0.3349303286764138,0.32930226127091944,0.3226484444937093,0.3131235835120289,0.29303500781901287])
o_l2p -= o
o_l2c -= o

def plot_curve_points(x,y , label, ls="-", color=None):

    x_new = np.linspace(x.min(), x.max(),500)

    f = interp1d(x, y, kind='linear')
    y_smooth=f(x_new)

    if color:
        plt.plot (x_new,y_smooth,label=label, linestyle=ls, color=color)
        plt.scatter(x,y,color=color)
    else:
        plt.plot (x_new,y_smooth,label=label, linestyle=ls)
        plt.scatter(x,y)
    
lambdas = np.array([0.,0.1,0.3,0.5,0.6,0.9])


fig = plt.figure(figsize=(7.86,5.3))
plot_curve_points(lambdas,o_l2p,"open-platypus ft")
plot_curve_points(lambdas,o_l2c,"commitpackft")
plt.legend()
plt.subplots_adjust(left=0.15, right=0.98, top = 0.95, bottom=0.12)
plt.ylabel('Alignment loss gap')
plt.xlabel('Lambda')
fig.savefig('p2_alignment_bound_verify.pdf',dpi=fig.dpi,bbox_inches="tight")


==> plot/param_constraint_comparison_figure4.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d


plt.rc('axes',labelsize=17)
plt.rc('xtick',labelsize=16)
plt.rc('ytick',labelsize=16)
plt.rc('legend',fontsize=17)

# llama2-7b-hf sft on o for 2 epochs to get llama2-o-fullparam, 
# the orca loss value at initial model llama2-o-fullparam
o = 0.163
# llama2-o-fullparam lora ft 3 epoch
p = 0.6228162261380843

# llama2-o-fullparam lora ft 3 epoch with l2
# normalized l2 weight 0.1 0.3 0.5 0.7 0.9 (orca loss, p loss)
o_l2p = np.array([(0.45045007458408426,0.7815666090978309),(0.4271096080447526,0.7979689850028604),(0.39937242931785466,0.8209526234004647), \
                  (0.36193599586105685,0.859522371628508),(0.3018129773632679,0.9977339346587658)])
o_l2p[:,0] -= o
o_l2p[:,1] -= p

# llama2-o-fullparam lora ft on dataset1, dataset2 for 3 epochs
# dataset 1 weight 0.1 0.3 0.5 0.7 0.9 (orca loss, p loss)
o_agp = np.array([(0.46248990822602853,0.6243687399632705),(0.4536638297142465,0.6308499591380009),(0.4520661179196574,0.6447025605190313), \
                  (0.4475664103352912,0.670192250129173),(0.4382267312036025,0.7236296827336307)])
o_agp[:,0] -= o
o_agp[:,1] -= p

o_op = np.array([(0.3401446864334652, 0.625965238675433),(0.29655539275975484, 0.6309723291277056
), (0.28687611150646875,0.6366145817857669),(0.2814145912570286,0.6476476489324341),(0.27710136398825896,0.6892346013636649)])
o_op[:,0] -= o
o_op[:,1] -= p


def plot_curve_points(xy_array:np.ndarray, label):
    y = xy_array[:,0]
    x = xy_array[:,1]
    x_new = np.linspace(x.min(), x.max(),500)

    f = interp1d(x, y, kind='linear')
    y_smooth=f(x_new)

    plt.plot (x_new,y_smooth,label=label)

    plt.scatter (x, y)
    
fig = plt.figure(figsize=(7.86,5.3))
plot_curve_points(o_op,"P1-orca")
plot_curve_points(o_l2p,"P2")
# plot_curve_points(oh,"orca-hh")
plot_curve_points(o_agp,"P1-alpaca(gpt4)")
plt.legend()
plt.subplots_adjust(left=0.15, right=0.98, top = 0.95, bottom=0.12)
plt.ylabel('Alignment loss gap')
plt.xlabel('Fine-tuning loss gap')
fig.savefig('p2_p1_comparison.pdf',dpi=fig.dpi,bbox_inches="tight")

# fig = plt.figure(figsize=(7.86,5.3))
# plot_curve_points(hc[1:],"hh-commitpackft")
# plot_curve_points(ho[1:],"hh-orca")
# plot_curve_points(ha[1:],"hh-alpaca")
# plt.legend()
# plt.subplots_adjust(left=0.15, right=0.98, top = 0.95, bottom=0.12)
# plt.ylabel('Alignment loss gap')
# plt.xlabel('Fine-tuning loss gap')
# fig.savefig('fine_tuning_bound_verify.pdf',dpi=fig.dpi,bbox_inches="tight")



